The isomorphism problem for Grassmannian Schubert varieties

We prove that Schubert varieties in potentially different Grassmannians are isomorphic as varieties if and only if their corresponding Young diagrams are identical up to a transposition. We also discuss a generalization of this result to Grassmannian Richardson varieties. In particular, we prove that Richardson varieties in potentially different Grassmannians are isomorphic as varieties if their corresponding skew diagrams are semi-isomorphic as posets, and we conjecture the converse. Here, two posets are said to be semi-isomorphic if there is a bijection between their sets of connected components such that the corresponding components are either isomorphic or opposite.

==> main.py <==
#!/bin/python3

# prettier print for diagram
def show(la):
    ret = ''
    for (i, j) in la:
        ret += ('x'*i + '\n')*j
    print(ret)


def valid(la):
    for i in range(len(la)-1):
        if la[i][0] < la[i+1][0]:
            return False
    return True


def condense(la):
    assert valid(la)

    temp = [(i, j) for (i, j) in la if j != 0]

    if len(temp) > 0 and temp[0][0] == 0:
        return [(0, 1)]

    mu = []
    s = 0
    last = -1
    for (i, j) in temp:
        if i == last:
            s += j
        else:
            if s != 0 and last != 0:
                mu += [(last, s)]
            last = i
            s = j

    if s != 0 and last != 0:
        mu += [(last, s)]

    return mu


def transpose(la):
    mu = []
    s = sum([j for (i, j) in la])
    if len(la) > 0:
        mu = [(s, la[-1][0])]
        s -= la[-1][1]

    for i in range(len(la)-1):
        mu += [(s, la[-i-2][0]-la[-i-1][0])]
        s -= la[-i-2][1]
    return mu


def dim(la):
    return sum([i*j for (i, j) in la])


def singlocus(la):
    ret = []
    for i in range(len(la)-1):
        la[i] = (la[i][0], la[i][1]-1)
        la[i+1] = (la[i+1][0]-1, la[i+1][1]+1)

        ret += [condense(la)]

        la[i] = (la[i][0], la[i][1]+1)
        la[i+1] = (la[i+1][0]+1, la[i+1][1]-1)

    return ret

# count subdiagrams of dimension k, with max row m


def gocountsubs(la, k, m):
    if k == 0:
        return 1
    if len(la) == 0:
        return 0
    if la[0][0] == 0:
        return 0

    if k > dim(la):
        return 0

    mu = []
    if la[0][1] != 1:
        mu = [(la[0][0], la[0][1]-1)]
    mu += la[1:]

    ret = 0
    for i in range(min([k, m, la[0][0]])):
        ret += gocountsubs(mu, k-i-1, i+1)
    return ret

# count subdiagrams of dimension k


def countsubs(la, k):
    assert k >= 0
    return gocountsubs(la, k, k)


def iso(la, mu):

    # condense the Young diagrams
    la = condense(la)
    mu = condense(mu)

    # check dimensions coincide
    if dim(la) != dim(mu):
        return (1, 'dimension')

    # check # of rectangles coincide
    if len(la) != len(mu):
        return (2, '# rectangles')

    # check equality
    if la == mu:
        return (0, 'equal')
    if la == transpose(mu):
        return (0, 'transpose')

    # compute the singular loci
    singla = singlocus(la)
    singmu = singlocus(mu)

    # try removing pairs of equal(or transposed) components
    for _ in range(len(la)):
        collision = False
        for i in range(len(singla)):
            for j in range(len(singmu)):
                if singla[i] == singmu[j] or singla[i] == transpose(singmu[j]):
                    singla.pop(i)
                    singmu.pop(j)
                    collision = True
                    break
            if collision:
                break
        if collision == False:
            break

    # some components didn't match in loci
    if len(singla) > 0:
        return (3, 'singular loci dont coincide')

    # check #rectangles of given dimensions coincide
    for i in range(dim(la)):
        if countsubs(la, i+1) != countsubs(mu, i+1):
            return (4, 'count subdiagrams of size '+str(i+1))

    # could not differentiate the diagrams
    return (-1, 'should not have reached here')

# generates partitions from which we get the diagrams


def accel_asc(n):
    a = [0 for i in range(n + 1)]
    k = 1
    y = n - 1
    while k != 0:
        x = a[k - 1] + 1
        k -= 1
        while 2 * x <= y:
            a[k] = x
            y -= x
            k += 1
        l = k + 1
        while x <= y:
            a[k] = x
            a[l] = y
            yield a[:k + 2]
            x += 1
            y -= 1
        a[k] = x + y
        y = x + y - 1
        yield a[:k + 1]


def test(k):
    res = {}
    pool = [condense(list(reversed([(i, 1) for i in j])))
            for j in accel_asc(k)]

    # to speed up we sort by # of rectangles

    pool = sorted(pool, key=lambda x: len(x))
    for i in range(len(pool)):
        for j in range(i+1, len(pool)):
            ret = iso(pool[i], pool[j])
            if ret[0] == 2:
                # no point to continue since next has different # of rectangles
                break

            if ret[0] == -1 or (ret[0] == 4 and len(singlocus(pool[i])) > 1):
                print(ret)
                show(pool[i])
                show(pool[j])
    print('[+] tested dimension '+str(k))


def gogo(r, l=0):
    for i in range(l, r):
        test(i+1)

